Plots.jl -- a user extendable plotting API for the julia programming language

There are plenty of excellent plotting libraries. Each excels at a different use case: one is good for printed 2D publication figures, the other at interactive 3D graphics, a third has excellent L A TEX integration or is good for creating dashboards on the web. The aim of Plots.jl is to enable the user to use the same syntax to interact with many different plotting libraries, such that it is possible to change the library "backend" without needing to touch the code that creates the content -- and without having to learn yet another application programming interface (API). This is achieved by the separation of the plot specification from the implementation of the actual graphical backend. These plot specifications may be extended by a "recipe" system, which allows package authors and users to define how to plot any new type (be it a statistical model, a map, a phylogenetic tree or the solution to a system of differential equations) and create new types of plots -- without depending on the Plots.jl package. This supports a modular ecosystem structure for plotting and yields a high reuse potential across the entire julia package ecosystem. Plots.jl is publicly available at https://github.com/JuliaPlots/Plots.jl.

==> fig/attributes.jl <==
using StatsPlots
import RDatasets
pgfplotsx()                                  # switching to the PGFPlotsX backend

iris = RDatasets.dataset("datasets", "iris") # loading the iris data as a DataFrame
default(palette=:seaborn_colorblind)         # change the default color palette

plot(                                        # plot two Plot objects for
                                             # a 2x1 layout
    @df(iris, scatter(                       # plot SepalWidth against
        :SepalLength,                        # SepalLength in a scatter plot
        :SepalWidth,
        group=:Species,                      # series attribute
        title="Sepal length vs. width",      # subplot attribute
        xlabel="Length",                     # axis attribute
        ylabel="Width",                      # axis attribute
        marker=(0.5, [:cross :pentagon :utriangle], 12),
        # marker is a magic attribute to set many marker properties simultaneously
    )),
    @df(iris, boxplot(                       # create a boxplot of the distribution
        :Species,                            # of the SepalLengths per Species
        :SepalLength,
        group=:Species,
        ylabel="Length",
        title = "Distribution of sepal lengths per species",
        xtickfontsize = 11,
        legend = false,
    )),
    plot_title="Visualization of the iris dataset", # plot attribute
    right_margin=1Plots.cm,                 # subplot attribute
    size=(900, 600)                         # plot attribute
)

Plots.pdf("attributes.pdf")                 # save the last current Plot object
                                            # as a pdf-file


==> fig/create_Burndown_people_Ecosystem.jl <==
using Pkg
Pkg.activate(@__DIR__)
Pkg.instantiate()
using Plots, LaTeXStrings, JSON3, Dates, DataFrames
pgfplotsx()

files = [
    "Burndown_people_Plotsv1.13.2.json",
    "Burndown_people_PlotThemesv2.0.1.json",
    "Burndown_people_PlotUtilsv1.0.10.json",
    "Burndown_people_RecipesBasev1.1.1.json",
    "Burndown_people_RecipesPipelinev0.3.2.json",
    "Burndown_people_StatsPlotsv0.14.22.json",
    "Burndown_people_GraphRecipesv0.5.6.json",
    "Burndown_people_PlotDocsmaster.json"
]
jss = [JSON3.read(read(file)) for file in files]
function merge(new::Vector{Pair{Date,Int}}, old::Vector{Pair{Date,Int}}, i=1, j=1, res = Pair{Date,Int}[])
    # @show i, j, length(new), length(old)
    # @show res
    old_start = j > length(old) ? missing : old[j].first
    new_start = i > length(new) ? missing : new[i].first
    if old_start === missing
        news = new[i:end]
        append!(res, [n.first => old[end].second + n.second for n in news])
        return res
    elseif new_start === missing
        olds = old[j:end]
        append!(res, [o.first => new[end].second + o.second for o in olds])
        return res
    elseif new_start > old_start# old starts earlier
        olds = filter(x -> x.first < new_start, old[j:end] )
        n = length(olds)
        append!(res, i > 1 ? [o.first => new[i-1].second + o.second for o in olds] : olds)
        merge(new, old, i, j + n, res)
    elseif new_start < old_start # new starts earlier
        news = filter(x -> x.first < old_start, new[i:end] )
        n = length(news)
        append!(res, [n.first => n.second .+ (j > 1 ? old[j-1].second : 0) for n in news])
        merge(new, old, i + n, j, res)
    else ## they are equal
        push!(res, new[i].first => new[i].second + old[j].second)
        merge(new, old, i+1, j+1, res)
    end
end
the_record = Dict{String,Vector{Pair{Date,Int}}}()
for js in jss
    raw_dates = Date.(getindex.(split.(js.date_range, "T"), 1))
    indices = findall(>=(Date("2016-01-01")), raw_dates)
    local dates = raw_dates[indices]
    raw_labels = getindex.(split.(js.names, "|"), 1)
    l_indices = findall(x->!occursin("[bot]", x), raw_labels)
    local labels = raw_labels[l_indices] |> permutedims |> reverse
    local lines = Array.(getindex.(js.people[l_indices], Ref(indices))) |> reverse
    for (i, label) in enumerate(labels)
        the_record[label] = get(the_record, label, [])
        @assert length(dates) == length(lines[i])
        if the_record[label] == []
            the_record[label] = [date => val for (date, val) in zip(dates, lines[i])]
        else
            the_record[label] = merge(the_record[label], [date => val for (date, val) in zip(dates, lines[i])])
        end
    end
end
the_record["michael k. borregaard"] = merge(the_record["michael k. borregaard"], the_record["michael krabbe borregaard"])
delete!(the_record, "michael krabbe borregaard")

labels = first.(sort!([key => maximum(last.(the_record[key])) for key in keys(the_record)], by=last, rev = true)[1:11])
cum_records = [reduce(merge,[the_record[label] for label in labels[1:i]]) for i in 1:length(labels)]
labels = reverse(labels)
dates = [first.(record) for record in cum_records] |> permutedims |> reverse
lines = [last.(record) for record in cum_records] |> permutedims |> reverse

scalefontsizes()
scalefontsizes(1.5);
this_colors = [colorant"black"; collect(palette(:seaborn_colorblind))[[2, 3, 4, 5, 6, 7, 8, 9, 10, 1]]]
p = plot(
    dates[1],
    lines[1],
    label = labels[1],
    xlims = :round,
    ylims = (0, :auto),
    widen = false,
    fill = true,
    legendfonthalign = :left, # FIXME: should be default
    palette = palette(this_colors),
    xlabel = "Time",
    ylabel = "Lines of code",
    yrotation = 90,
    title  = "Code ownership over time of the Plots.jl ecosystem"
)
for i in 2:length(dates) # FIXME: shouldn't be needed
    plot!(p, dates[i], lines[i], label = labels[i], fill = true)
end
display(p)
savefig(p, "Burndown_people_Plots_Ecosystem1.13.2.pdf")


==> fig/create_Burndown_people_Plots.jl <==
using Pkg
Pkg.activate(@__DIR__)
Pkg.instantiate()
using Plots, LaTeXStrings, JSON3, Dates
pgfplotsx()

js = JSON3.read(read("Burndown_people_Plots1.13.2.json"))
dates = Date.(getindex.(split.(js.date_range, "T"), 1)[4:end])
label_ind = findall(x->!occursin("[bot]",x), js.names)
labels = permutedims(getindex.(split.(js.names[label_ind], "|"), 1)) |> reverse
lines = Array.(getindex.(js.people[label_ind], Ref(4:70))) |> cumsum |> reverse

scalefontsizes()
scalefontsizes(1.5);
this_colors = [colorant"black"; collect(palette(:seaborn_colorblind))[[2, 3, 4, 5, 6, 7, 8, 9, 10, 1]]]
p = plot(
    dates,
    lines,
    label = labels,
    ylims = (0, :auto),
    widen = false,
    fill = true,
    legendfonthalign = :left,
    palette = palette(this_colors),
    xlabel = "Time",
    ylabel = "Lines of code",
    yrotation = 90,
    title  = "Code ownership over time of Plots.jl"
); display(p)
savefig(p, "Burndown_people_Plots1.13.2.pdf")


==> fig/recipe_showcase.jl <==
using Plots, Measurements, OrdinaryDiffEq
pgfplotsx() # change to pgfplotsx backend

# define Lotka-Volterra equations
function f(du,u,p,t)
  du[1] = p[1]*u[1] - p[2]*u[1]*u[2]  #prey
  du[2] = -p[3]*u[2] + p[4]*u[1]*u[2] #predator
end
u0 = [1.0 \pm 0.1 ; 1.0 \pm 0.1] # define initial conditions with uncertainty
tspan = (0.0,10.0)               # define start and end time
p = [1.5,1.0,3.0,1.0]            # define vector of parameters
prob = ODEProblem(f,u0,tspan,p)     # create a ODEProblem object

sol = solve(prob, Tsit5())          # solve the problem using the Tsit5
                                    # integrator. Returs a ODESolution
pl = scatter(sol, plotdensity = 75) # plotdensity is a keyword of the recipe
                                    # defined in OrdinaryDiffEq
savefig(pl, "DiffEq<3Measurements.pdf") # save plot as pdf-file
pl                                      # return plot to display


==> tab/create_contributions_table.jl <==
using Pkg
Pkg.activate(joinpath(@__DIR__, "..", ".."))
Pkg.instantiate()
using JSON3, JSONTables, DataFrames, PrettyTables, Plots

jt = JSON3.read(read(joinpath(dirname(pathof(Plots)), "..", ".zenodo.json")))
df = outerjoin(
        DataFrame(jsontable(jt.creators)),
        DataFrame(jsontable(jt.contributors)),
        on = [:name, :affiliation],
        matchmissing=:equal
    )
first(df).type = "Creator"
df = select(df, "name", "affiliation", "type" => "role", "orcid")


open(joinpath(@__DIR__, "contributors_table.tex"), "w") do io
    buf = IOBuffer()
    pretty_table(buf, df, backend = Val(:latex), table_type = :longtable, nosubheader = true, alignment = :l)
    data = split(String(take!(buf)), "\n")
    insert!(data, 2, raw"    \caption{Contributors sorted by number of commits.}")
    write(io, join(data, "\n"))
end

